Temporal-Causal Unity as an Operational Framework for Collective Dynamics: Causal-Progress Clocks, Synchronization, and Polarization

This paper develops temporal-causal unity (TCU), a framework connecting a process-philosophical thesis -- time is the ordered unfolding of causal change -- to an operational model of cognitive and social dynamics. The framework deliberately separates three claims: an interpretive thesis about becoming, a measurable causal-progress coordinate, and a stochastic network model. Causal progress is defined by $\tau(t)=\int_0^t\lambda(s\mid\mathcal H_s)\,{\rm d}s$, where the nonnegative event intensity $\lambda$ must be specified independently of the outcome. Agents carry an orientation phase and an activation amplitude; weighted interaction, heterogeneous drift, external input, anchoring, and diffusion govern their evolution in $\tau$. First- and second-harmonic order parameters separate consensus from bipolar polarization. For the all-to-all noisy Kuramoto special case with Lorentzian drift width $\Delta$, synchronization begins at the conditional threshold $K_c = 2(\Delta + D)$, not at a universal constant. Reproducible numerical illustrations illustrate (not empirically demonstrate) this threshold, causal-clock curve collapse, and the consensus-polarization distinction. Six historical episodes are treated as scope probes rather than validation data. The paper derives falsifiable hypotheses and an out-of-sample protocol for comparing causal-progress and chronological-time models. TCU is therefore offered as a disciplined bridge between process ontology and complex-systems modeling, not as a replacement for spacetime physics or as an empirically established identity between time and causation.

==> anc/README.md <==
# Ancillary simulation

`simulate.py` reproduces the numerical illustration in the manuscript using a
fixed random seed. It requires Python 3, NumPy, and Matplotlib. Run it from any
directory; the outputs are written to `figures/` relative to the submission
root.

The computation is an illustrative internal check of the model, not an
empirical validation or a fit to any historical case.

## Reproducibility (versions)

Versions used to regenerate `figures/numerical_results.pdf` on 2026-07-20 (AI-verified run;
`simulate.py` ran clean and produced a valid 4-panel PDF from the fixed seed):

- Python: 3.9.6
- NumPy: 2.0.2
- Matplotlib: 3.9.4

Random seed: `20260716` (see `simulate.py`). Parameters: N=600, Δ=0.40, D=0.15,
step size 0.015.

> Note: the regenerated PDF is not byte-identical to the originally committed figure because the
> original was produced under a different Matplotlib version (embedded version metadata differs),
> but the plotted curves are deterministic under the fixed seed and reproduce the same numerical
> illustration. If exact byte-identity to a specific prior version is required, regenerate under
> that exact Matplotlib version; otherwise the current figure is the authoritative artifact.


==> anc/simulate.py <==
#!/usr/bin/env python3
"""Reproduce the numerical illustration in the TCU manuscript.

The script uses a fixed random seed and writes figures/numerical_results.pdf.
It requires NumPy and Matplotlib.  It is illustrative, not an empirical fit.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


SEED = 20260716


def mean_field_kuramoto_scan(
    k_values: np.ndarray,
    *,
    n_agents: int = 600,
    delta: float = 0.40,
    diffusion: float = 0.15,
    dt: float = 0.015,
    tau_max: float = 90.0,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Euler--Maruyama scan for the all-to-all noisy Kuramoto model."""
    rng = np.random.default_rng(SEED)
    # Deterministic Lorentzian quantiles reduce run-to-run sampling variation.
    u = (np.arange(n_agents) + 0.5) / n_agents
    omega = delta * np.tan(np.pi * (u - 0.5))
    # A finite simulation cannot resolve arbitrarily large Lorentzian tails.
    omega = np.clip(omega, -12.0, 12.0)
    n_steps = int(tau_max / dt)
    burn = int(0.65 * n_steps)
    means = []
    standard_errors = []

    for kappa in k_values:
        theta = rng.uniform(-np.pi, np.pi, n_agents)
        samples = []
        noise_scale = np.sqrt(2.0 * diffusion * dt)
        for step in range(n_steps):
            z = np.mean(np.exp(1j * theta))
            r = np.abs(z)
            psi = np.angle(z)
            drift = omega + kappa * r * np.sin(psi - theta)
            theta += drift * dt + noise_scale * rng.standard_normal(n_agents)
            if step >= burn and step % 10 == 0:
                samples.append(np.abs(np.mean(np.exp(1j * theta))))
        samples_arr = np.asarray(samples)
        means.append(samples_arr.mean())
        # Block-to-block fluctuations are shown only as a visual guide.
        standard_errors.append(samples_arr.std(ddof=1) / np.sqrt(len(samples_arr)))

    k_c = 2.0 * (delta + diffusion)
    theory = np.sqrt(np.maximum(0.0, 1.0 - k_c / k_values))
    return np.asarray(means), np.asarray(standard_errors), theory


def causal_clock_curves() -> tuple[np.ndarray, np.ndarray, list[float], list[np.ndarray]]:
    """Solve the mean-field amplitude equation under three event rates."""
    t = np.linspace(0.0, 16.0, 800)
    lambdas = [0.5, 1.0, 2.0]
    curves = []
    growth = 0.55
    saturation = 0.80
    r0 = 0.035
    for rate in lambdas:
        tau = rate * t
        # Closed-form solution of dr/dtau = growth*r - saturation*r^3.
        carrying_sq = growth / saturation
        ratio = carrying_sq / (r0**2) - 1.0
        r = np.sqrt(carrying_sq / (1.0 + ratio * np.exp(-2.0 * growth * tau)))
        curves.append(r)
    return t, lambdas[-1] * t, lambdas, curves


def order_parameters(theta: np.ndarray) -> tuple[float, float, float]:
    r1 = float(np.abs(np.mean(np.exp(1j * theta))))
    r2 = float(np.abs(np.mean(np.exp(2j * theta))))
    return r1, r2, max(0.0, r2 - r1)


def make_figure(output: Path) -> None:
    rng = np.random.default_rng(SEED)
    k_values = np.linspace(0.30, 2.60, 22)
    sim, err, theory = mean_field_kuramoto_scan(k_values)
    k_c = 2.0 * (0.40 + 0.15)

    t, _, rates, clock_curves = causal_clock_curves()

    fig, axes = plt.subplots(2, 2, figsize=(10.2, 7.4), constrained_layout=True)
    ax = axes[0, 0]
    ax.errorbar(k_values, sim, yerr=err, fmt="o", ms=4.2, color="#175676",
                ecolor="#7a9eaf", capsize=2, label="finite-$N$ simulation")
    ax.plot(k_values, theory, color="#ba3f1d", lw=2.2, label="continuum theory")
    ax.axvline(k_c, color="#202020", lw=1.1, ls="--", label=r"$K_c=2(\Delta+D)$")
    ax.set(xlabel=r"coupling $K$", ylabel=r"alignment $r_1$", ylim=(-0.02, 1.02),
           title="A  Conditional synchronization threshold")
    ax.legend(frameon=False, fontsize=8)

    palette = ["#6c757d", "#175676", "#ba3f1d"]
    ax = axes[0, 1]
    for rate, curve, color in zip(rates, clock_curves, palette):
        ax.plot(t, curve, lw=2.0, color=color, label=rf"$\lambda={rate:g}$")
    ax.set(xlabel="calendar time $t$", ylabel=r"alignment $r_1$", ylim=(0, 0.9),
           title="B  Different calendar-time trajectories")
    ax.legend(frameon=False, fontsize=8)

    ax = axes[1, 0]
    # The three curves coincide exactly in causal time, so draw their common
    # trajectory once instead of hiding two identical colored lines.
    ax.plot(rates[1] * t, clock_curves[1], lw=2.4, color="#175676",
            label=r"all $\lambda\in\{0.5,1,2\}$")
    ax.set(xlabel=r"causal progress $\tau=\lambda t$", ylabel=r"alignment $r_1$",
           xlim=(0, 16), ylim=(0, 0.9), title="C  Collapse under a prespecified causal clock")
    ax.legend(frameon=False, fontsize=8)

    n = 1200
    states = {
        "diffuse": rng.uniform(-np.pi, np.pi, n),
        "consensus": rng.vonmises(0.0, 18.0, n),
        "bipolar": np.concatenate([
            rng.vonmises(0.0, 25.0, n // 2),
            rng.vonmises(np.pi, 25.0, n // 2),
        ]),
    }
    values = np.asarray([order_parameters(theta) for theta in states.values()])
    x = np.arange(len(states))
    width = 0.24
    ax = axes[1, 1]
    ax.bar(x - width, values[:, 0], width, label=r"$r_1$ alignment", color="#175676")
    ax.bar(x, values[:, 1], width, label=r"$r_2$ two-cluster", color="#d99b2b")
    ax.bar(x + width, values[:, 2], width, label=r"$P=(r_2-r_1)_+$", color="#ba3f1d")
    ax.set_xticks(x, states.keys())
    ax.set(ylabel="order parameter", ylim=(0, 1.08),
           title="D  Consensus is not bipolar polarization")
    ax.legend(frameon=False, fontsize=8, loc="upper left")

    for ax in axes.flat:
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.grid(axis="y", color="#dddddd", lw=0.6, alpha=0.8)
        ax.set_axisbelow(True)

    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, bbox_inches="tight")
    fig.savefig(output.with_suffix(".png"), dpi=200, bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    root = Path(__file__).resolve().parents[1]
    make_figure(root / "figures" / "numerical_results.pdf")

